Changes in the metallicity of gas giant planets due to pebble accretion

We run numerical simulations to study the accretion of gas and dust grains onto gas giant planets embedded into massive protoplanetary discs. The outcome is found to depend on the disc cooling rate, planet mass, grain size and irradiative feedback from the planet. If radiative cooling is efficient, planets accrete both gas and pebbles rapidly, open a gap and usually become massive brown dwarfs. In the inefficient cooling case, gas is too hot to accrete onto the planet but pebble accretion continues and the planets migrate inward rapidly. Radiative feedback from the planet tends to suppress gas accretion. Our simulations predict that metal enrichment of planets by dust grain accretion inversely correlates with the final planet mass, in accordance with the observed trend in the inferred bulk composition of Solar System and exosolar giant planets. To account for observations, however, as much as ~30-50% of the dust mass should be in the form of large grains.

==> F/remover.py <==
'''Function to rename files'''

import os
import glob
from shutil import copyfile


globbed = glob.glob('*')
new_files = []

for i in range(len(globbed)):
    newfile =globbed[i][:-8]+'.pdf'
    try:
        if globbed[i] != 'remover.py':
            copyfile(globbed[i],newfile)
            os.remove(globbed[i])
    except:
        print 'fail!'
        pass
print globbed

